Improving Deep Learning with Differential Privacy using Gradient Encoding and Denoising

Deep learning models leak significant amounts of information about their training datasets. Previous work has investigated training models with differential privacy (DP) guarantees through adding DP noise to the gradients. However, such solutions (specifically, DPSGD), result in large degradations in the accuracy of the trained models. In this paper, we aim at training deep learning models with DP guarantees while preserving model accuracy much better than previous works. Our key technique is to encode gradients to map them to a smaller vector space, therefore enabling us to obtain DP guarantees for different noise distributions. This allows us to investigate and choose noise distributions that best preserve model accuracy for a target privacy budget. We also take advantage of the post-processing property of differential privacy by introducing the idea of denoising, which further improves the utility of the trained models without degrading their DP guarantees. We show that our mechanism outperforms the state-of-the-art DPSGD; for instance, for the same model accuracy of $96.1\%$ on MNIST, our technique results in a privacy bound of $\epsilon=3.2$ compared to $\epsilon=6$ of DPSGD, which is a significant improvement.

==> code/CIFAR10.py <==
from __future__ import print_function

import argparse
import os
import shutil
import time
import random
import dpoptimizer
import pathlib
    
import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.optim as optim
import torch.utils.data as data
import torchvision.transforms as transforms
import torchvision.datasets as datasets


import torch.optim as optim
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from collections import OrderedDict
import numpy as np
from torchvision import datasets, transforms
import threading
import scipy.stats as st


import torch
import torch.multiprocessing as mp



use_cuda= True



import argparse


parser = argparse.ArgumentParser(description='')

parser.add_argument('--noisemodel', type=str, default='johnson')
parser.add_argument('--noiseparams', type=float,  nargs='+')
parser.add_argument('--quantization', action='store_true')
parser.add_argument('--epochs',type=int,default=100)

parser.add_argument('--seed',type=int,default=1)
parser.add_argument('--microbatch',type=int,default=4)
parser.add_argument('--batch',type=int,default=256)
parser.add_argument('--testbatch',type=int,default=1000)
parser.add_argument('--ngpus',type=int,default=1)
parser.add_argument('--nprocs',type=int,default=1)
parser.add_argument('--momentum',type=float,default=0)
parser.add_argument('--clip',type=float,default=1.2)


parser.add_argument('--errcrt', action='store_true')
parser.add_argument('--distancemultiplier',type=float,default=1.0/0.0013)
parser.add_argument('--distancethresh',type=float,default=0.7)


parser.add_argument('--quantclip',type=float,default=0.9)
parser.add_argument('--quantmultiplier',type=float,default=1.5)

parser.add_argument('--adaptivenoise',type=str,default='')



args = parser.parse_args()


np.random.seed(args.seed)
torch.manual_seed(args.seed)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False





def count_parameters(model):
    return sum(p.numel() for p in model.parameters() if p.requires_grad)



class LeNet(nn.Module):
    def __init__(self):
        super(LeNet, self).__init__()
        self.conv1 = nn.Conv2d(3, 16, 3)
        self.conv2 = nn.Conv2d(16, 32, 3)
        self.fc1   = nn.Linear(32*6*6, 300)
        self.fc3   = nn.Linear(300, 10,bias=True)

    def forward(self, x):
        out = F.relu(self.conv1(x))
        out = F.max_pool2d(out, 2,2)
        out = F.relu(self.conv2(out))
        out = F.max_pool2d(out, 2,2)
        out = out.view(out.size(0), -1)
        out = F.relu(self.fc1(out))
        #out = F.relu(self.fc2(out))
        out = self.fc3(out)
        return out


    
     

def sync_models(models):
    base = models[0]
    base_parameters = list(base.parameters())
    for model in models[1:]:
        for ind, p in enumerate(model.parameters()):
            if not p.requires_grad:
                continue
            p.data.copy_(base_parameters[ind].data)

    
            
            

def test( model, device, test_loader):
    model.eval()
    test_loss = 0
    correct = 0
    with torch.no_grad():
        for data, target in test_loader:
            data, target = data.to(device), target.to(device)
            output = model(data)
            test_loss += F.cross_entropy(output, target, reduction='sum').item() # sum up batch loss
            pred = output.argmax(dim=1, keepdim=True) # get the index of the max log-probability
            correct += pred.eq(target.view_as(pred)).sum().item()

    test_loss /= len(test_loader.dataset)

    print('\nTest set: Average loss: {:.4f}, Accuracy: {}/{} ({:.0f}%)\n'.format(
        test_loss, correct, len(test_loader.dataset),
        100. * correct / len(test_loader.dataset)))


        
def train_proc(rank,device_id, model,grad_holder,grad_argsorter,to_master_queue,job_queue,my_queue):
    print("I STARTED",rank)
    device = torch.device("cuda" ,device_id)
    model.train()
    trainloader_list = list(trainloader)
    dummy_out = torch.zeros_like(grad_holder)
    optimizer = optim.SGD(model.parameters(),lr=0.01)
    
    while True:
        indexes = job_queue.get()
        data = torch.cat([trainloader_list[i][0] for i in indexes])
        target = torch.cat([trainloader_list[i][1] for i in indexes])
        data, target = data.to(device), target.to(device)

        optimizer.zero_grad()
        
        out = model (data)
        #out_l = F.log_softmax(out, dim=1)

        loss = F.cross_entropy(out,target)
        loss.backward()
        
        grad_holder.zero_()
        last_id =  0
        for p in model.parameters():
            if not p.requires_grad:
                continue
            grad = p.grad.data
            grad_holder[last_id:last_id+grad.size().numel()].add_(grad.view(-1,))
            last_id += grad.size().numel()
            
        assert  last_id == len(grad_holder)
        
        torch.sort(grad_holder.abs(),descending=True,out= (dummy_out,grad_argsorter))
        
        to_master_queue.put(rank)
        com = my_queue.get()
        
        if com == 'Q':
            break


            
            
##### LOAD DATA
train_batch = args.microbatch
test_batch = args.testbatch


transform_train = transforms.Compose([
    #transforms.RandomCrop(32, padding=4),
    #transforms.RandomHorizontalFlip(),
#      transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
#    transforms.ToTensor(),
    #transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
])

transform_test = transforms.Compose([

    transforms.ToTensor(),
    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    #transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
])

dataloader = datasets.CIFAR10
num_classes = 10


trainset = dataloader(root='./data',  train=True, download=True, transform=transform_train)
trainloader = data.DataLoader(trainset, batch_size=1, shuffle=False, num_workers=0)

testset = dataloader(root='./data',  train =False, download=True, transform=transform_train)
testloader = data.DataLoader(testset, batch_size=test_batch, shuffle=False, num_workers=0
                            )



batch_per_step = int(args.batch/train_batch)
assert args.batch/train_batch<= batch_per_step

num_processes = args.nprocs

num_gpus = args.ngpus



    

if args.noisemodel == 'johnson':
    noise_model = st.johnsonsu(*args.noiseparams)
if args.noisemodel == 'gaussian':
    noise_model = st.norm(*args.noiseparams)
if args.noisemodel == 'laplace':
    noise_model = st.laplace(*args.noiseparams)
    
if args.noisemodel == 'cauchy':
    noise_model = st.cauchy(*args.noiseparams)

if args.noisemodel == 'gennorm':
    noise_model = st.gennorm(*args.noiseparams)

if args.noisemodel == 'studentt':
    noise_model = st.t(*args.noiseparams)

    

def adjust_learning_rate(optimizer, epoch):
    """Sets the learning rate to the initial LR decayed by 10 every 30 epochs"""
    lr = 0.16
    if epoch > 10:
        lr = 0.07
    if epoch > 20:
        lr = 0.05
    if epoch > 30:
        lr = 0.03

    if epoch > 40:
        lr = 0.02

    if epoch >  50:
        lr = 0.01
        
    
    for param_group in optimizer.param_groups:
        param_group['lr'] = lr

        
        
        

def adjust_noise(optimizer,epoch,args,noise_dict):
    keys = list(noise_dict.keys())
    keys.sort()
    select = keys[0]
    for k in keys:
        select = k
        if k > epoch:
            break
    
    if args.noisemodel == 'johnson':
        noise_model = st.johnsonsu(*noise_dict[select])
    if args.noisemodel == 'gaussian':
        print ("GAUSSIAN NOISE set")
        noise_model = st.norm(*noise_dict[select])
    if args.noisemodel == 'laplace':
        noise_model = st.laplace(*noise_dict[select])

    if args.noisemodel == 'cauchy':
        noise_model = st.cauchy(*noise_dict[select])

    if args.noisemodel == 'gennorm':
        noise_model = st.gennorm(*noise_dict[select])

    if args.noisemodel == 'studentt':
        noise_model = st.t(*noise_dict[select])
        
    print ('noise model is',args.noisemodel,noise_dict[select])
    optimizer.noise_generator= noise_model

    
    
if __name__ == '__main__':
    quantizer = None
    
    
    import yaml        
    noise_dict = {args.epochs : args.noiseparams}
    if args.adaptivenoise != '':
        
        noise_dict = yaml.load(args.adaptivenoise,Loader=yaml.FullLoader)
        
    
    if  args.quantization:
        quantizer = torch.load('quantization')
        quantizer =  torch.stack([q.abs().sort(descending=True)[0] for q in quantizer]).to(torch.device("cuda" ,0))
        quantizer = (quantizer/quantizer.norm(dim=1).reshape((-1,1)))  * args.quantclip

    mp.set_start_method('spawn')
    
    base_device_id = 0 
    all_devices  = [torch.device("cuda" ,i) for i in range(num_gpus)]
    
    device = torch.device("cuda" ,base_device_id)
    
    models = [LeNet().to(dv) for dv in all_devices]
    
    base_model  = models[0]
    optimizer = dpoptimizer.JDPSGD(base_model.parameters(),lr=0.2, C= args.clip, batch_size=batch_per_step,momentum=args.momentum,device=device,error_correction=args.errcrt,quantizers=quantizer,quant_multiplier=args.quantmultiplier,distance_multiplier = args.distancemultiplier , distance_threshold = args.distancethresh)                                                                                      
    
    
    
    grad_holders = []
    grad_argsorted = []
    import time
    for g in grad_holders:
        g.share_memory_()
    
    for g in grad_argsorted:
        g.share_memory_()
    
    
    whole_index = np.arange(len(trainset))
    np.random.shuffle(whole_index)
    
    job_queue = mp.Queue()
    to_master_queue = mp.Queue()
    
    
    
    process_queues = [] 
    processes= []
    for model in models:
        model.share_memory()
    
    for rank in range(num_processes):
        
        
        pr_queue = mp.Queue()
        dv_id  =(rank%(num_gpus))
        gr_holder = torch.FloatTensor(size=[count_parameters(base_model),]).to(all_devices[dv_id]) 
        gr_sort = torch.LongTensor(size=[count_parameters(base_model),]).to(all_devices[dv_id])
        
        grad_holders.append(gr_holder)
        grad_argsorted.append(gr_sort)
        p = mp.Process(target=train_proc, args=(rank,dv_id, models[dv_id],gr_holder,gr_sort,to_master_queue,job_queue,pr_queue ))
        # We first train the model across `num_processes` processes
        process_queues.append(pr_queue)
        p.start()
        
        processes.append(p)
      
    
    for epoch in range(args.epochs):
        adjust_noise(optimizer,epoch,args,noise_dict)
        steps = len(whole_index)// ( batch_per_step * train_batch)
        np.random.shuffle(whole_index)
        start_ind = 0 
        t1= time.time()
        adjust_learning_rate(optimizer,epoch)
        for  step in range(steps): 
            sync_models(models)
            np.random.shuffle(whole_index)
            start_ind = 0 
            for _ in range(batch_per_step):

                job_queue.put(whole_index[start_ind:start_ind+train_batch])
                start_ind += train_batch
            
            for _ in range(batch_per_step):
                who_did = to_master_queue.get()
                #optimizer.step_with_grad(grad_holders[who_did],grad_argsorted[who_did])
                last_id = 0 
                for p in base_model.parameters():
                    if not p.requires_grad:
                        continue
                    if p.grad is None:
                        p.grad = torch.zeros_like (p.data)
                    p.grad.copy_(grad_holders[who_did][last_id:last_id+p.size().numel()].view(p.size()))
                    last_id += p.grad .size().numel()
                assert  last_id  == grad_holders[who_did].size().numel()
                
                optimizer.step(sorted_grads = grad_argsorted[who_did])

                process_queues[who_did].put("G")
            
            if step %100 ==0 :
                print ("STEP: ",step)

        torch.save(optimizer.errors,'errors_cifar')
        print ('epoch: ',epoch, 'time to train: ', time.time()-t1)
        test( base_model, device, testloader) 
        
        
    for p in processes:
        p.terminate()
    for p in processes:
        p.join()


==> code/MNIST.py <==
from __future__ import print_function

import argparse
import os
import shutil
import time
import random
import dpoptimizer
import pathlib
    
import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.optim as optim
import torch.utils.data as data
import torchvision.transforms as transforms
import torchvision.datasets as datasets


import torch.optim as optim
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from collections import OrderedDict
import numpy as np
from torchvision import datasets, transforms
import threading
import scipy.stats as st


import torch
import torch.multiprocessing as mp



use_cuda= True



import argparse




parser = argparse.ArgumentParser(description='')
parser.add_argument('--noisemodel', type=str, default='johnson')
parser.add_argument('--noiseparams', type=float,  nargs='+')
parser.add_argument('--quantization', action='store_true')
parser.add_argument('--epochs',type=int,default=100)

parser.add_argument('--seed',type=int,default=1)
parser.add_argument('--microbatch',type=int,default=4)
parser.add_argument('--batch',type=int,default=256)
parser.add_argument('--testbatch',type=int,default=1000)
parser.add_argument('--ngpus',type=int,default=1)
parser.add_argument('--nprocs',type=int,default=1)
parser.add_argument('--momentum',type=float,default=0)
parser.add_argument('--clip',type=float,default=1.2)


parser.add_argument('--errcrt', action='store_true')
parser.add_argument('--distancemultiplier',type=float,default=1.0/0.0013)
parser.add_argument('--distancethresh',type=float,default=0.7)


parser.add_argument('--quantclip',type=float,default=0.9)
parser.add_argument('--quantmultiplier',type=float,default=1.5)

parser.add_argument('--adaptivenoise',type=str,default='')



args = parser.parse_args()


np.random.seed(args.seed)
torch.manual_seed(args.seed)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False





def count_parameters(model):
    return sum(p.numel() for p in model.parameters() if p.requires_grad)




class Net(nn.Module):
    def __init__(self):
        super(Net, self).__init__()

        self.conv1 = nn.Conv2d(1, 16, 8, 1)
        self.conv2 = nn.Conv2d(16, 32, 4, 1)
        self.fc1 = nn.Linear(3 * 3 * 32, 50)
        self.fc2 = nn.Linear(50, 10)

    def forward(self, x):
        x = F.relu(self.conv1(x))
        x = F.max_pool2d(x, 2, 2)
        x = F.relu(self.conv2(x))
        x = F.max_pool2d(x, 2, 2)

        y = x.view(-1, 3 * 3 * 32)
        x = F.relu(self.fc1(y))
        x = self.fc2(x)
        return F.log_softmax(x, dim=1)


    
     

def sync_models(models):
    base = models[0]
    base_parameters = list(base.parameters())
    for model in models[1:]:
        for ind, p in enumerate(model.parameters()):
            if not p.requires_grad:
                continue
            p.data.copy_(base_parameters[ind].data)

    
            
            

def test( model, device, test_loader):
    model.eval()
    test_loss = 0
    correct = 0
    with torch.no_grad():
        for data, target in test_loader:
            data, target = data.to(device), target.to(device)
            output = model(data)
            test_loss += F.cross_entropy(output, target, reduction='sum').item() # sum up batch loss
            pred = output.argmax(dim=1, keepdim=True) # get the index of the max log-probability
            correct += pred.eq(target.view_as(pred)).sum().item()

    test_loss /= len(test_loader.dataset)

    print('\nTest set: Average loss: {:.4f}, Accuracy: {}/{} ({:.0f}%)\n'.format(
        test_loss, correct, len(test_loader.dataset),
        100. * correct / len(test_loader.dataset)))


    
def make_one_hot(labels, C=10):

    one_hot = torch.FloatTensor(labels.size()[0], C).zero_()
    one_hot=one_hot.to(labels.device)
    
    target = one_hot.scatter_(1, labels.data.view(-1,1), 1)
    
    target = torch.autograd.Variable(target)
        
    return target
        
def train_proc(rank,device_id, model,grad_holder,grad_argsorter,to_master_queue,job_queue,my_queue):
    print("I STARTED",rank)
    device = torch.device("cuda" ,device_id)
    model.train()
    trainloader_list = list(trainloader)
    dummy_out = torch.zeros_like(grad_holder)
    optimizer = optim.SGD(model.parameters(),lr=0.01)
    
    while True:
        indexes = job_queue.get()
        data = torch.cat([trainloader_list[i][0] for i in indexes])
        target = torch.cat([trainloader_list[i][1] for i in indexes])
        data, target = data.to(device), target.to(device)

        optimizer.zero_grad()
        
        out = model (data)
        #out_l = F.log_softmax(out, dim=1)

        loss = F.cross_entropy(out,target)
        loss.backward()
        
        grad_holder.zero_()
        last_id =  0
        for p in model.parameters():
            if not p.requires_grad:
                continue
            grad = p.grad.data
            grad_holder[last_id:last_id+grad.size().numel()].add_(grad.view(-1,))
            last_id += grad.size().numel()
            
        assert  last_id == len(grad_holder)
        
        torch.sort(grad_holder.abs(),descending=True,out= (dummy_out,grad_argsorter))
        
        to_master_queue.put(rank)
        com = my_queue.get()
        
        if com == 'Q':
            break


            
            
##### LOAD DATA
train_batch = args.microbatch
test_batch = args.testbatch


transform_train = transforms.Compose([
    #transforms.RandomCrop(32, padding=4),
    #transforms.RandomHorizontalFlip(),
#      transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    #transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
#    transforms.ToTensor(),
    #transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
])

transform_test = transforms.Compose([

    transforms.ToTensor(),
    #transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    #transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
])

dataloader = datasets.MNIST
num_classes = 10


trainset = dataloader(root='./data',  train=True, download=True, transform=transform_train)
trainloader = data.DataLoader(trainset, batch_size=1, shuffle=False, num_workers=0)

testset = dataloader(root='./data',  train =False, download=True, transform=transform_train)
testloader = data.DataLoader(testset, batch_size=test_batch, shuffle=False, num_workers=0
                            )



batch_per_step = int(args.batch/train_batch)
assert args.batch/train_batch<= batch_per_step

num_processes = args.nprocs

num_gpus = args.ngpus





def adjust_learning_rate(optimizer, epoch):
    """Sets the learning rate to the initial LR decayed by 10 every 30 epochs"""
    lr = .2
    if epoch > 10:
        lr = .15
    if epoch > 20:
        lr = 0.1
    if epoch > 40:
        lr = 0.05
    if epoch > 60:
        lr = 0.01 
    
    #if epoch > 40:
    #    lr = 0.02
    
    #if epoch >  50:
    #     lr = 0.005
        
    
    for param_group in optimizer.param_groups:
        param_group['lr'] = lr


def adjust_noise(optimizer,epoch,args,noise_dict):
    keys = list(noise_dict.keys())
    keys.sort()
    select = keys[0]
    for k in keys:
        select = k
        if k > epoch:
            break
    
    if args.noisemodel == 'johnson':
        noise_model = st.johnsonsu(*noise_dict[select])
    if args.noisemodel == 'gaussian':
        print ("GAUSSIAN NOISE set")
        noise_model = st.norm(*noise_dict[select])
    if args.noisemodel == 'laplace':
        noise_model = st.laplace(*noise_dict[select])

    if args.noisemodel == 'cauchy':
        noise_model = st.cauchy(*noise_dict[select])

    if args.noisemodel == 'gennorm':
        noise_model = st.gennorm(*noise_dict[select])

    if args.noisemodel == 'studentt':
        noise_model = st.t(*noise_dict[select])
        
    print ('noise model is',args.noisemodel,noise_dict[select])
    optimizer.noise_generator= noise_model

    

if __name__ == '__main__':
    quantizer = None
    import yaml        
    noise_dict = {args.epochs : args.noiseparams}
    if args.adaptivenoise != '':
        
        noise_dict = yaml.load(args.adaptivenoise,Loader=yaml.FullLoader)


    

    
        
    if  args.quantization:
        quantizer = torch.load('quantization')
        quantizer =  torch.stack([q.abs().sort(descending=True)[0] for q in quantizer]).to(torch.device("cuda" ,0))
        quantizer = quantizer[:,:14000]
        quantizer = (quantizer/quantizer.norm(dim=1).reshape((-1,1))) * args.quantclip
    if quantizer == None :
        print ("No quantization given using just clipping")
    print (args)
    mp.set_start_method('spawn')
    
    base_device_id = 0 
    all_devices  = [torch.device("cuda" ,i) for i in range(num_gpus)]
    
    device = torch.device("cuda" ,base_device_id)
    
    models = [Net().to(dv) for dv in all_devices]
    
    base_model  = models[0]
    optimizer = dpoptimizer.JDPSGD(base_model.parameters(),lr=0.2, C= args.clip, batch_size=batch_per_step,momentum=args.momentum,device=device,error_correction=args.errcrt,quantizers=quantizer,quant_multiplier=args.quantmultiplier,distance_multiplier = args.distancemultiplier , distance_threshold = args.distancethresh)                                
    
    
    
    grad_holders = []
    grad_argsorted = []
    import time
    for g in grad_holders:
        g.share_memory_()
    
    for g in grad_argsorted:
        g.share_memory_()
    
    
    whole_index = np.arange(len(trainset))
    np.random.shuffle(whole_index)
    
    job_queue = mp.Queue()
    to_master_queue = mp.Queue()
    
    
    
    process_queues = [] 
    processes= []
    for model in models:
        model.share_memory()
    
    for rank in range(num_processes):
        
        
        pr_queue = mp.Queue()
        dv_id  =(rank%(num_gpus))
        gr_holder = torch.FloatTensor(size=[count_parameters(base_model),]).to(all_devices[dv_id]) 
        gr_sort = torch.LongTensor(size=[count_parameters(base_model),]).to(all_devices[dv_id])
        
        grad_holders.append(gr_holder)
        grad_argsorted.append(gr_sort)
        p = mp.Process(target=train_proc, args=(rank,dv_id, models[dv_id],gr_holder,gr_sort,to_master_queue,job_queue,pr_queue ))
        # We first train the model across `num_processes` processes
        process_queues.append(pr_queue)
        p.start()
        
        processes.append(p)
      
    
    for epoch in range(args.epochs):
        adjust_noise(optimizer,epoch,args,noise_dict)
        steps = len(whole_index)// ( batch_per_step * train_batch)
        np.random.shuffle(whole_index)
        start_ind = 0 
        t1= time.time()
        adjust_learning_rate(optimizer,epoch)
        for  step in range(steps): 
            sync_models(models)
            np.random.shuffle(whole_index)
            start_ind = 0 
            for _ in range(batch_per_step):

                job_queue.put(whole_index[start_ind:start_ind+train_batch])
                start_ind += train_batch
            
            for _ in range(batch_per_step):
                who_did = to_master_queue.get()
                #optimizer.step_with_grad(grad_holders[who_did],grad_argsorted[who_did])
                last_id = 0 
                for p in base_model.parameters():
                    if not p.requires_grad:
                        continue
                    if p.grad is None:
                        p.grad = torch.zeros_like (p.data)
                    p.grad.copy_(grad_holders[who_did][last_id:last_id+p.size().numel()].view(p.size()))
                    last_id += p.grad .size().numel()
                assert  last_id  == grad_holders[who_did].size().numel()
                
                optimizer.step(sorted_grads = grad_argsorted[who_did])

                process_queues[who_did].put("G")
            
            if step %100 ==0 :
                print ("STEP: ",step)

        #torch.save(base_model.state_dict(),'saved_models/mnist_epoch_%d'%epoch)
        torch.save(optimizer.errors,'errors')
        print ('epoch: ',epoch, 'time to train: ', time.time()-t1)
        test( base_model, device, testloader) 
        
    
    for p in processes:
        p.terminate()
    for p in processes:
        p.join()


==> code/dpoptimizer.py <==
import math
import torch

import uuid
import torch
from torch.optim.optimizer import Optimizer, required
import scipy.stats as st
from scipy.special import gamma, factorial,gammainc,gammaincc,gammainccinv
import numpy as np 
import torch.nn.functional as F

from torchsearchsorted import searchsorted


def ttest(a,b):
    n = a.shape[0]
    df = float(n - 1)

    d = (a - b).float()
    v = d.std()
    dm = d.mean()
    denom = torch.sqrt(v / float(n))

    t = dm/denom
    
    return t



def ks2(data1,data2):
    
    n1 = data1.shape[1]
    n2 = data2.shape[1]

    data1 = data1.sort()[0]
    data2 = data2.sort()[0]
    data_all = torch.cat([data1,data2],dim=1)
    cdf1 = searchsorted(data1,data_all,side='right')/(1.0*n1)
    cdf2 = (searchsorted(data2,data_all,side='right'))/(1.0*n2)
    d = (cdf1-cdf2).abs().max()
    return d


def pearsonr(x, y, batch_first=True):
    r"""Computes Pearson Correlation Coefficient across rows.
    Pearson Correlation Coefficient (also known as Linear Correlation
    Coefficient or Pearson's :math:`\rho`) is computed as:
    .. math::
        \rho = \frac {E[(X-\mu_X)(Y-\mu_Y)]} {\sigma_X\sigma_Y}
    If inputs are matrices, then then we assume that we are given a
    mini-batch of sequences, and the correlation coefficient is
    computed for each sequence independently and returned as a vector. If
    `batch_fist` is `True`, then we assume that every row represents a
    sequence in the mini-batch, otherwise we assume that batch information
    is in the columns.
    Warning:
        We do not account for the multi-dimensional case. This function has
        been tested only for the 2D case, either in `batch_first==True` or in
        `batch_first==False` mode. In the multi-dimensional case,
        it is possible that the values returned will be meaningless.
    Args:
        x (torch.Tensor): input tensor
        y (torch.Tensor): target tensor
        batch_first (bool, optional): controls if batch dimension is first.
            Default: `True`
    Returns:
        torch.Tensor: correlation coefficient between `x` and `y`
    Note:
        :math:`\sigma_X` is computed using **PyTorch** builtin
        **Tensor.std()**, which by default uses Bessel correction:
        .. math::
            \sigma_X=\displaystyle\frac{1}{N-1}\sum_{i=1}^N({x_i}-\bar{x})^2
        We therefore account for this correction in the computation of the
        covariance by multiplying it with :math:`\frac{1}{N-1}`.
    Shape:
        - Input: :math:`(N, M)` for correlation between matrices,
          or :math:`(M)` for correlation between vectors
        - Target: :math:`(N, M)` or :math:`(M)`. Must be identical to input
        - Output: :math:`(N, 1)` for correlation between matrices,
          or :math:`(1)` for correlation between vectors
    Examples:
        >>> import torch
        >>> _ = torch.manual_seed(0)
        >>> input = torch.rand(3, 5)
        >>> target = torch.rand(3, 5)
        >>> output = pearsonr(input, target)
        >>> print('Pearson Correlation between input and target is {0}'.format(output[:, 0]))
        Pearson Correlation between input and target is tensor([ 0.2991, -0.8471,  0.9138])
    """  # noqa: E501
    assert x.shape == y.shape

    if batch_first:
        dim = -1
    else:
        dim = 0

    centered_x = x - x.mean(dim=dim, keepdim=True)
    centered_y = y - y.mean(dim=dim, keepdim=True)

    covariance = (centered_x * centered_y).sum(dim=dim, keepdim=True)

    bessel_corrected_covariance = covariance / (x.shape[dim] - 1)

    x_std = x.std(dim=dim, keepdim=True)
    y_std = y.std(dim=dim, keepdim=True)

    corr = bessel_corrected_covariance / (x_std * y_std)

    return corr


    cost = torch.sum(vx * vy) / (torch.sqrt(torch.sum(vx ** 2)) * torch.sqrt(torch.sum(vy ** 2)))
def hardfix(inp, tresh,fix_val = None):
    out = F.hardshrink(inp,lambd=tresh)
    out = F.hardtanh(out,min_val=-tresh-1e-6, max_val=tresh+1e-6)
    if fix_val: 
        out *= fix_val/tresh 
    return out



def count_parameters(parameters):
    return sum(p.numel() for p in parameters if p.requires_grad)


class JDPSGD(Optimizer):
    

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False,C=1, batch_size=256,device=None,error_correction=False, noise_generator=None,quantizers = None, quant_multiplier = 1.5,num_seletion=None,distance_multiplier = 1.0 , distance_threshold = 0.0 ):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        self.params = list(params)
        
            
        super(JDPSGD, self).__init__(self.params, defaults)
        

        for p in self.params:
            if  hasattr(p,'myid'):
                del p.myid
        self.momentum = momentum
        self.batch_size = batch_size
        self.device = device
        self.C = C
        self.bigger_batch = {}
        self.current = {}

        self.bigger_batch_count = {}
        self.errors = []

        self.num_selection = 500000
        self.saver = 0
        self.rand_nullifier  = {}
        
        self.distance_multiplier = distance_multiplier
        self.distance_threshold = distance_threshold
 
        num_params = count_parameters(self.params)
        print ('num params' ,num_params)

        self.num_params = num_params
        self.grad_vec  = torch.FloatTensor(size=[num_params,]).to(device)
        #self.unprivate_grad_vec  = torch.stack([torch.FloatTensor(size=[num_params,]).to(device)]*2000)
        #self.unprivate_grad_vec.normal_(0,0.11)
        
        self.unprivate_grad  = torch.FloatTensor(size=[num_params,]).to(device)

        
        self.noise_generator= noise_generator
        self.quant_multiplier = quant_multiplier

        self.mean = torch.FloatTensor([0]).to(device)
        self.std = torch.FloatTensor([1]).to(device)
        self.lap = torch.distributions.laplace.Laplace(self.mean[0],self.std[0])
        self.err_crrct = error_correction

        self.quant = quantizers
        
#         self.quant = torch.FloatTensor(st.exponweib(1.5063832694895258,
#  0.7476324067345266,
#  0.007481742361398164,
#  0.0036885972380380364).rvs((1000,200000))).to(device)
#         self.quant.normal_()
#         self.quant =  torch.stack([q.abs().sort(descending=True)[0][:50000] for q in self.quant]).to(torch.device("cuda" ,0))
#         self.quant = (self.quant/self.quant.norm(dim=1).reshape((-1,1))) # * args.quantclip
#         print (self.quant.shape,self.quant.norm(dim=1).max())

      
    def __setstate__(self, state):
        
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    def step(self, closure=None, sorted_grads = None):
        
        if self.noise_generator == None:
            raise ValueError("No noise model given")
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """

        
        loss = None
        if closure is not None:
            loss = closure()

        
        zeros = 0
        
        updated =0 
        al = 0 
        self.grad_vec.zero_()
        last_id = 0 
        for group in self.param_groups:
        
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                
                
                self.grad_vec[last_id:last_id+grad.size().numel()]= grad.view(-1,)
                
                last_id = last_id+grad.size().numel()
        norm = 0
        if self.quant != None:
            num_selection  =self.quant.shape[1]
        elif self.num_selection !=None:
            num_selection = self.num_selection
        else:
            num_selection  = self.num_params

        
        if sorted_grads is None:

            a = torch.argsort(self.grad_vec.abs(),descending=True)
            
        else:
            a = sorted_grads
        
        picked_grads = torch.zeros_like(self.grad_vec)
        
#         self.unprivate_grad_vec[self.saver%2000]= self.grad_vec.clone()
#         self.saver += 1
#         self.saver %= 2000
        
        norm = self.grad_vec[a[:num_selection]].norm()    
        
        self.grad_vec[a[:num_selection]] = (self.grad_vec[a[:num_selection]] / torch.max(norm,torch.ones_like(norm)*self.C))*self.C
        
        if self.quant != None:
            self.grad_vec[a[:num_selection]]  *= self.quant_multiplier
            mid = torch.argmax( F.cosine_similarity(self.quant, self.grad_vec[a[:num_selection]].abs().reshape((1,-1)) ) )

            picked_grads[a[:num_selection] ] = torch.max (torch.min((self.grad_vec[a[:num_selection]]),self.quant[mid]),-self.quant[mid])
        
        else: 
            picked_grads[a[:num_selection] ]  = self.grad_vec[a[:num_selection] ] 

        last_id = 0 

        #print (num_selection,picked_grads.norm())
        
        for group in self.param_groups:
        
            for p in group['params']:
                if p.grad is None:
                    continue      
                grad = p.grad.data
                
                if not hasattr(p,'myid'):
                    p.myid = uuid.uuid4()
                    self.bigger_batch[p.myid] = torch.zeros_like(grad)
                    self.rand_nullifier [p.myid]= torch.zeros_like(grad)
                    self.rand_nullifier [p.myid].uniform_()

                    
                    self.bigger_batch_count[p.myid] =  torch.cuda.LongTensor(size=[1]).zero_() if self.bigger_batch[p.myid].is_cuda else  torch.LongTensor(size=[1]).zero_()
                
                
                
                self.bigger_batch [p.myid].add_(picked_grads[last_id:last_id+grad.size().numel()].view(grad.size()))
                self.bigger_batch_count[p.myid]+=1
                last_id = last_id+grad.size().numel()
        
        


         

        if   self.bigger_batch_count[p.myid] == self.batch_size:
            #self.bool = not self.bool

            self.grad_vec.zero_()
            last_id = 0 
            
            student = torch.distributions.StudentT(10,loc=self.mean[0],scale=0.003)
            correct_1 = 0 
            correct_2 = 0 
            correct_3 = 0 
            
            for group in self.param_groups:
            
                for p in group['params']:
                    
                    

                    
                    base =  self.bigger_batch[p.myid]
                    
                    
                    
                    
                    my_rand_g = torch.from_numpy(self.noise_generator.rvs(base.shape)).float().to(self.device) #lap.rsample(base.shape)
#                     my_rand_g = torch.zeros_like(base) #self.lap.rsample(base.shape) 
#                     my_rand_g.normal_(0,0.9* 0.9)
                    #print(base.size(),my_rand.size())
#                     my_rand_lap.add_(base)
                    my_rand_g.add_(base) 
                    #base = base/float(self.batch_size) 
                    d_p = my_rand_g/float(self.batch_size) 
                    
#                     if self.thresh < 0 :
#                         d_p = my_rand_g/float(self.batch_size) 
#                     else:
#                         d_p = torch.zeros_like(base)
#                         my_rand_g= my_rand_g/float(self.batch_size) 
#                         #print(my_rand_g)
#                         for i in [0.0001,0.001,0.005,0.01,0.02,0.05,0.1,0.2]:
#                             d_p [my_rand_g >(i)]  = i
#                             d_p [my_rand_g < (-i)]  = -i
                        
                        
# #                         d_p_2 = torch.zeros_like(base)
# #                         d_p_2 [my_rand_g >((self.thresh))]  = 0.01
# #                         d_p_2 [my_rand_g < (-(self.thresh))]  = -0.01
                        
#                         d_p_3 = torch.zeros_like(base)
#                         d_p_3 [base >(1.0)]  = 0.01
#                         d_p_3 [base < (-1.0)]  = -0.01
                        
                        
                        
#                         correct_1+=(d_p== d_p_3).sum()
#                         correct_2+=( d_p_3 !=  0).sum()
#                         correct_3 += ( d_p !=  0).sum()
                    self.bigger_batch[p.myid] =d_p
                    self.grad_vec[last_id:last_id+d_p.size().numel()]= d_p.view(-1,)
                    self.unprivate_grad[last_id:last_id+d_p.size().numel()]= base.view(-1,)/float(self.batch_size) 
                    if self.saver<0 :#or (self.saver>4000 and self.saver < 4500):
                        self.unprivate_grad_vec[self.saver%500,last_id:last_id+d_p.size().numel()]= base.view(-1,)/float(self.batch_size) 

            
                    last_id = last_id+d_p.size().numel()
            
#             print(correct_1)
#             print(correct_2)
#             print(correct_3)

            picked_grads = torch.zeros_like(self.grad_vec)
                
          
            picked_grads = self.grad_vec
            
            
            if self.err_crrct :
                
                lap  = torch.distributions.laplace.Laplace(self.mean[0], 0.00014431920863030293)
                

                just_noise = torch.from_numpy(self.noise_generator.rvs(picked_grads.shape)).float().to(self.device).sort(descending=True)[0]/float(self.batch_size) 
                
        
                tt =  ttest(self.unprivate_grad.reshape((-1,)), picked_grads.reshape((-1,)))
                cosine = F.cosine_similarity(self.unprivate_grad.reshape((1,-1)), picked_grads.reshape((1,-1)))
                cosine_k = 1.02-(1+ F.cosine_similarity(just_noise.reshape((1,-1)), picked_grads.reshape((1,-1))))
                ks =ks2(just_noise.reshape((1,-1)),picked_grads.reshape((1,-1)))
                error = {'before':[(picked_grads-self.unprivate_grad).abs().mean(),(picked_grads-self.unprivate_grad).norm(),F.cosine_similarity(self.unprivate_grad.reshape((1,-1)), picked_grads.reshape((1,-1))),pearsonr(self.unprivate_grad, picked_grads),'not private l2',self.unprivate_grad.norm(),'mse to noise',(picked_grads-just_noise).norm(),'cosine',F.cosine_similarity(just_noise.reshape((1,-1)), picked_grads.reshape((1,-1))),'ks',ks2(just_noise.reshape((1,-1)),picked_grads.reshape((1,-1))),'ttest',tt]}
                
                
                a = torch.argsort(picked_grads,descending=True)
                picked_grads_vals = lap.rsample(a.shape) 
                
                picked_grads_corrected = picked_grads.clone().detach() #torch.zeros_like(picked_grads)
                #picked_grads_corrected[a] = picked_grads_vals.sort(descending=True)[0]
                
                start = 0 
                sample_tresh = 1000 
                step_size = min(100000,self.num_params)
                steps =   self.num_params//step_size
                #print(steps,self.num_params)
                for i in range(steps):
                    step = step_size
                    if i == steps-1:
                        step = self.num_params - (i*step_size)

                    #print ('step is',step)
#                 for group in self.param_groups:
#                     p  = 0 
#                     while p < (len(group['params'])):

#                         step = 0 
#                         while True:
#                             step += group['params'][p].shape.numel()
#                             p += 1
#                             if p >= (len(group['params'])): 
#                                 break
#                             if group['params'][p].shape.numel() > sample_tresh and step> sample_tresh:
#                                 break


                        #distance = (ks2(just_noise.reshape((1,-1)),picked_grads[start:start+ p.grad.data.numel()].reshape((1,-1))) )/0.003 CIFAR
                    #cosine = F.cosine_similarity(self.unprivate_grad[start:start+ step].reshape((1,-1)), picked_grads[start:start+ step].reshape((1,-1))) 
                    distance =ks *self.distance_multiplier #0.6 + (ks2(just_noise.reshape((1,-1)),picked_grads[start:start+ step].reshape((1,-1))))/0.01
                    
                     
                    #print (start,step,distance) 
                    picked_grads [start:step+start] =  picked_grads_corrected [start:step+start] * (min(distance ,5.0)) 
                    start = start+ step
                    if distance < self.distance_threshold:
                        picked_grads.zero_()
                        #print ('zeroed')
                
                assert start == self.num_params
                
                #print ('cosine_k',cosine_k,ks)
                
                        #torch.zeros_like(picked_grads)
                #print(self.grad_vec.mean(),self.grad_vec.std())
                #print (picked_grads.std(),picked_grads.mean())
                #picked_grads_vals.normal_(0,0.0002)
                #print ('actual dist',cosine,'estimated',distance)
                         
                #print('after EC',(picked_grads-self.unprivate_grad).abs().mean(),(picked_grads-self.unprivate_grad).norm(),F.cosine_similarity(self.unprivate_grad.reshape((1,-1)), picked_grads.reshape((1,-1))),pearsonr(self.unprivate_grad, picked_grads))
                error['after']=[(picked_grads-self.unprivate_grad).abs().mean(),(picked_grads-self.unprivate_grad).norm(),F.cosine_similarity(self.unprivate_grad.reshape((1,-1)), picked_grads.reshape((1,-1))),pearsonr(self.unprivate_grad, picked_grads)]
                self.errors.append(error)
#                 start= start + step_size




                #print('after EC',(picked_grads-self.unprivate_grad).abs().mean(),(picked_grads-self.unprivate_grad).norm(),F.cosine_similarity(self.unprivate_grad.reshape((1,-1)), picked_grads.reshape((1,-1))),pearsonr(self.unprivate_grad, picked_grads))
                    
#                     picked_grads[a2] = picked_grads_vals[half:].sort(descending=True)[0]
                #raise
                
            
           
                #print (picked_grads)
                   
                                    
            


            updated =0 
            al =0
            
            last_id = 0
            

            for group in self.param_groups:
                weight_decay = group['weight_decay']
                momentum = group['momentum']
                dampening = group['dampening']
                nesterov = group['nesterov']

                for p in group['params']:
                    if p.grad is None:
                        continue
                    
                    d_p =  picked_grads[last_id:last_id+self.bigger_batch[p.myid].size().numel()].view(self.bigger_batch[p.myid].size())
                    #print (d_p )
                    
                    updated+=float((d_p!=0).sum())
                    al += float(d_p.size().numel())
                    
                    
                    if weight_decay != 0:
                        d_p.add_(weight_decay, p.data)
                        
                    if momentum != 0:
                        param_state = self.state[p]
                        if 'momentum_buffer' not in param_state:
                            buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                            res = buf 
                        else:
                            buf = param_state['momentum_buffer']
                            res = buf 
                            if distance >  1.0:

                                res = buf.clone().mul(momentum).add(d_p, alpha=1 - dampening)

                            if distance > 1.5:
                                #print ("distance,", distance)
                                param_state['momentum_buffer'] = res
                        if nesterov:
                            d_p = d_p.add(res, alpha=momentum)
                        else:
                            d_p = res
                    
                    #self.updates.setdefault(p.myid,[]).append(d_p.clone().detach())
                    p.data.add_(-group['lr'], d_p)
                    
                    self.bigger_batch[p.myid].zero_()
                    self.bigger_batch_count[p.myid].zero_()
                    self.rand_nullifier [p.myid].uniform_()
                    last_id = last_id+self.bigger_batch[p.myid].size().numel()
            
            #print (self.tracker,self.tracker/float(self.batch_size),updated,self.ind)
            self.tracker=0
        return loss

    
#     

==> code/torchsearchsorted/examples/benchmark.py <==
import timeit

import torch
import numpy as np
from torchsearchsorted import searchsorted, numpy_searchsorted

B = 5_000
A = 300
V = 100

repeats = 20
number = 100

print(
    f'Benchmark searchsorted:',
    f'- a [{B} x {A}]',
    f'- v [{B} x {V}]',
    f'- reporting fastest time of {repeats} runs',
    f'- each run executes searchsorted {number} times',
    sep='\n',
    end='\n\n'
)


def get_arrays():
    a = np.sort(np.random.randn(B, A), axis=1)
    v = np.random.randn(B, V)
    out = np.empty_like(v, dtype=np.long)
    return a, v, out


def get_tensors(device):
    a = torch.sort(torch.randn(B, A, device=device), dim=1)[0]
    v = torch.randn(B, V, device=device)
    out = torch.empty(B, V, device=device, dtype=torch.long)
    if torch.cuda.is_available():
        torch.cuda.synchronize()
    return a, v, out

def searchsorted_synchronized(a,v,out=None,side='left'):
    out = searchsorted(a,v,out,side)
    torch.cuda.synchronize()
    return out

numpy = timeit.repeat(
    stmt="numpy_searchsorted(a, v, side='left')",
    setup="a, v, out = get_arrays()",
    globals=globals(),
    repeat=repeats,
    number=number
)
print('Numpy: ', min(numpy), sep='\t')

cpu = timeit.repeat(
    stmt="searchsorted(a, v, out, side='left')",
    setup="a, v, out = get_tensors(device='cpu')",
    globals=globals(),
    repeat=repeats,
    number=number
)
print('CPU: ', min(cpu), sep='\t')

if torch.cuda.is_available():
    gpu = timeit.repeat(
        stmt="searchsorted_synchronized(a, v, out, side='left')",
        setup="a, v, out = get_tensors(device='cuda')",
        globals=globals(),
        repeat=repeats,
        number=number
    )
    print('CUDA: ', min(gpu), sep='\t')


==> code/torchsearchsorted/examples/test.py <==
import torch
from torchsearchsorted import searchsorted, numpy_searchsorted
import time

if __name__ == '__main__':
    # defining the number of tests
    ntests = 2

    # defining the problem dimensions
    nrows_a = 50000
    nrows_v = 50000
    nsorted_values = 300
    nvalues = 1000

    # defines the variables. The first run will comprise allocation, the
    # further ones will not
    test_GPU = None
    test_CPU = None

    for ntest in range(ntests):
        print("\nLooking for %dx%d values in %dx%d entries" % (nrows_v, nvalues,
                                                             nrows_a,
                                                             nsorted_values))

        side = 'right'
        # generate a matrix with sorted rows
        a = torch.randn(nrows_a, nsorted_values, device='cpu')
        a = torch.sort(a, dim=1)[0]
        # generate a matrix of values to searchsort
        v = torch.randn(nrows_v, nvalues, device='cpu')

        # a = torch.tensor([[0., 1.]])
        # v = torch.tensor([[1.]])

        t0 = time.time()
        test_NP = torch.tensor(numpy_searchsorted(a, v, side))
        print('NUMPY:  searchsorted in %0.3fms' % (1000*(time.time()-t0)))
        t0 = time.time()
        test_CPU = searchsorted(a, v, test_CPU, side)
        print('CPU:  searchsorted in %0.3fms' % (1000*(time.time()-t0)))
        # compute the difference between both
        error_CPU = torch.norm(test_NP.double()
                               - test_CPU.double()).numpy()
        if error_CPU:
            import ipdb; ipdb.set_trace()
        print('    difference between CPU and NUMPY: %0.3f' % error_CPU)

        if not torch.cuda.is_available():
            print('CUDA is not available on this machine, cannot go further.')
            continue
        else:
            # now do the CPU
            a = a.to('cuda')
            v = v.to('cuda')
            torch.cuda.synchronize()
            # launch searchsorted on those
            t0 = time.time()
            test_GPU = searchsorted(a, v, test_GPU, side)
            torch.cuda.synchronize()
            print('GPU:  searchsorted in %0.3fms' % (1000*(time.time()-t0)))

            # compute the difference between both
            error_CUDA = torch.norm(test_NP.to('cuda').double()
                               - test_GPU.double()).cpu().numpy()

            print('    difference between GPU and NUMPY: %0.3f' % error_CUDA)


==> code/torchsearchsorted/setup.py <==
from setuptools import setup, find_packages
from torch.utils.cpp_extension import BuildExtension, CUDA_HOME
from torch.utils.cpp_extension import CppExtension, CUDAExtension

# In any case, include the CPU version
modules = [
    CppExtension('torchsearchsorted.cpu',
                 ['src/cpu/searchsorted_cpu_wrapper.cpp']),
]

# If nvcc is available, add the CUDA extension
if CUDA_HOME:
    modules.append(
        CUDAExtension('torchsearchsorted.cuda',
                      ['src/cuda/searchsorted_cuda_wrapper.cpp',
                       'src/cuda/searchsorted_cuda_kernel.cu'])
    )

tests_require = [
    'pytest',
]

# Now proceed to setup
setup(
    name='torchsearchsorted',
    version='1.1',
    description='A searchsorted implementation for pytorch',
    keywords='searchsorted',
    author='Antoine Liutkus',
    author_email='antoine.liutkus@inria.fr',
    packages=find_packages(where='src'),
    package_dir={"": "src"},
    ext_modules=modules,
    tests_require=tests_require,
    extras_require={
        'test': tests_require,
    },
    cmdclass={
        'build_ext': BuildExtension
    }
)


==> code/torchsearchsorted/src/cpu/searchsorted_cpu_wrapper.cpp <==
#include "searchsorted_cpu_wrapper.h"
#include <stdio.h>

template<typename scalar_t>
int eval(scalar_t val, scalar_t *a, int64_t row, int64_t col, int64_t ncol, bool side_left)
{
    /* Evaluates whether a[row,col] < val <= a[row, col+1]*/

    if (col == ncol - 1)
    {
      // special case: we are on the right border
      if (a[row * ncol + col] <= val){
        return 1;}
      else {
        return -1;}
    }
    bool is_lower;
    bool is_next_higher;

    if (side_left) {
      // a[row, col] < v <= a[row, col+1]
      is_lower = (a[row * ncol + col] < val);
      is_next_higher = (a[row*ncol + col + 1] >= val);
    } else {
      // a[row, col] <= v < a[row, col+1]
      is_lower = (a[row * ncol + col] <= val);
      is_next_higher = (a[row * ncol + col + 1] > val);
    }
    if (is_lower && is_next_higher) {
        // we found the right spot
        return 0;
    } else if (is_lower) {
    	// answer is on the right side
        return 1;
    } else {
    	// answer is on the left side
        return -1;
    }
}

template<typename scalar_t>
int64_t binary_search(scalar_t*a, int64_t row, scalar_t val, int64_t ncol, bool side_left)
{
  /* Look for the value `val` within row `row` of matrix `a`, which
  has `ncol` columns.

  the `a` matrix is assumed sorted in increasing order, row-wise

  returns:
  * -1 if `val` is smaller than the smallest value found within that row of `a`
  * `ncol` - 1 if `val` is larger than the largest element of that row of `a`
  * Otherwise, return the column index `res` such that:
    - a[row, col] < val <= a[row, col+1]. (if side_left), or
    - a[row, col] < val <= a[row, col+1] (if not side_left).
   */

  //start with left at 0 and right at number of columns of a
  int64_t right = ncol;
  int64_t left = 0;

  while (right >= left) {
      // take the midpoint of current left and right cursors
      int64_t mid = left + (right-left)/2;

      // check the relative position of val: are we good here ?
      int rel_pos = eval(val, a, row, mid, ncol, side_left);
      // we found the point
      if(rel_pos == 0) {
          return mid;
      } else if (rel_pos > 0) {
        if (mid==ncol-1){return ncol-1;}
        // the answer is on the right side
        left = mid;
      } else {
        if (mid==0){return -1;}
        right = mid;
      }
  }
  return -1;
}

void searchsorted_cpu_wrapper(
    at::Tensor a,
    at::Tensor v,
    at::Tensor res,
    bool side_left)
{

  // Get the dimensions
  auto nrow_a = a.size(/*dim=*/0);
  auto ncol_a = a.size(/*dim=*/1);
  auto nrow_v = v.size(/*dim=*/0);
  auto ncol_v = v.size(/*dim=*/1);

  auto nrow_res = fmax(nrow_a, nrow_v);

  //auto acc_v = v.accessor<float, 2>();
  //auto acc_res = res.accessor<float, 2>();

  AT_DISPATCH_ALL_TYPES(a.type(), "searchsorted cpu", [&] {

      scalar_t* a_data = a.data_ptr<scalar_t>();
      scalar_t* v_data = v.data_ptr<scalar_t>();
      int64_t* res_data = res.data<int64_t>();

      for (int64_t row = 0; row < nrow_res; row++)
      {
          for (int64_t col = 0; col < ncol_v; col++)
          {
              // get the value to look for
              int64_t row_in_v = (nrow_v == 1) ? 0 : row;
              int64_t row_in_a = (nrow_a == 1) ? 0 : row;

              int64_t idx_in_v = row_in_v * ncol_v + col;
              int64_t idx_in_res = row * ncol_v + col;

              // apply binary search
              res_data[idx_in_res] = (binary_search(a_data, row_in_a, v_data[idx_in_v], ncol_a, side_left) + 1);
          }
      }
      });
  }

  PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("searchsorted_cpu_wrapper", &searchsorted_cpu_wrapper, "searchsorted (CPU)");
  }


==> code/torchsearchsorted/src/cpu/searchsorted_cpu_wrapper.h <==
#ifndef _SEARCHSORTED_CPU
#define _SEARCHSORTED_CPU

#include <torch/extension.h>

void searchsorted_cpu_wrapper(
    at::Tensor a,
    at::Tensor v,
    at::Tensor res,
    bool side_left);

#endif

==> code/torchsearchsorted/src/cuda/searchsorted_cuda_kernel.cu <==
#include "searchsorted_cuda_kernel.h"

template <typename scalar_t>
__device__
int eval(scalar_t val, scalar_t *a, int64_t row, int64_t col, int64_t ncol, bool side_left)
{
    /* Evaluates whether a[row,col] < val <= a[row, col+1]*/

    if (col == ncol - 1)
    {
      // special case: we are on the right border
      if (a[row * ncol + col] <= val){
        return 1;}
      else {
        return -1;}
    }
    bool is_lower;
    bool is_next_higher;

    if (side_left) {
      // a[row, col] < v <= a[row, col+1]
      is_lower = (a[row * ncol + col] < val);
      is_next_higher = (a[row*ncol + col + 1] >= val);
    } else {
      // a[row, col] <= v < a[row, col+1]
      is_lower = (a[row * ncol + col] <= val);
      is_next_higher = (a[row * ncol + col + 1] > val);
    }
    if (is_lower && is_next_higher) {
        // we found the right spot
        return 0;
    } else if (is_lower) {
    	// answer is on the right side
        return 1;
    } else {
    	// answer is on the left side
        return -1;
    }
}

template <typename scalar_t>
__device__
int binary_search(scalar_t *a, int64_t row, scalar_t val, int64_t ncol, bool side_left)
{
  /* Look for the value `val` within row `row` of matrix `a`, which
  has `ncol` columns.

  the `a` matrix is assumed sorted in increasing order, row-wise

  Returns 
  * -1 if `val` is smaller than the smallest value found within that row of `a`
  * `ncol` - 1 if `val` is larger than the largest element of that row of `a`
  * Otherwise, return the column index `res` such that:
    - a[row, col] < val <= a[row, col+1]. (if side_left), or 
    - a[row, col] < val <= a[row, col+1] (if not side_left).
   */

  //start with left at 0 and right at number of columns of a
  int64_t right = ncol;
  int64_t left = 0;

  while (right >= left) {
      // take the midpoint of current left and right cursors
      int64_t mid = left + (right-left)/2;

      // check the relative position of val: are we good here ?
      int rel_pos = eval(val, a, row, mid, ncol, side_left);
      // we found the point
      if(rel_pos == 0) {
          return mid;
      } else if (rel_pos > 0) {
        if (mid==ncol-1){return ncol-1;}
        // the answer is on the right side
        left = mid;
      } else {
        if (mid==0){return -1;}
        right = mid;
      }
  }
  return -1;
}

template <typename scalar_t>
__global__
void searchsorted_kernel(
  int64_t *res,
  scalar_t *a,
  scalar_t *v,
  int64_t nrow_res, int64_t nrow_a, int64_t nrow_v, int64_t ncol_a, int64_t ncol_v, bool side_left)
{
    // get current row and column
    int64_t row = blockIdx.y*blockDim.y+threadIdx.y;
    int64_t col = blockIdx.x*blockDim.x+threadIdx.x;

    // check whether we are outside the bounds of what needs be computed.
    if ((row >= nrow_res) || (col >= ncol_v)) {
      return;}

    // get the value to look for
    int64_t row_in_v = (nrow_v==1) ? 0: row;
    int64_t row_in_a = (nrow_a==1) ? 0: row;
    int64_t idx_in_v = row_in_v*ncol_v+col;
    int64_t idx_in_res = row*ncol_v+col;

    // apply binary search
    res[idx_in_res] = binary_search(a, row_in_a, v[idx_in_v], ncol_a, side_left)+1;
}


void searchsorted_cuda(
  at::Tensor a,
  at::Tensor v,
  at::Tensor res,
  bool side_left){

      // Get the dimensions
      auto nrow_a = a.size(/*dim=*/0);
      auto nrow_v = v.size(/*dim=*/0);
      auto ncol_a = a.size(/*dim=*/1);
      auto ncol_v = v.size(/*dim=*/1);

      auto nrow_res = fmax(double(nrow_a), double(nrow_v));

      // prepare the kernel configuration
      dim3 threads(ncol_v, nrow_res);
      dim3 blocks(1, 1);
      if (nrow_res*ncol_v > 1024){
         threads.x = int(fmin(double(1024), double(ncol_v)));
         threads.y = floor(1024/threads.x);
         blocks.x = ceil(double(ncol_v)/double(threads.x));
         blocks.y = ceil(double(nrow_res)/double(threads.y));
      }

      AT_DISPATCH_ALL_TYPES(a.type(), "searchsorted cuda", ([&] {
        searchsorted_kernel<scalar_t><<<blocks, threads>>>(
          res.data<int64_t>(),
          a.data<scalar_t>(),
          v.data<scalar_t>(),
          nrow_res, nrow_a, nrow_v, ncol_a, ncol_v, side_left);
      }));

  }


==> code/torchsearchsorted/src/cuda/searchsorted_cuda_kernel.h <==
#ifndef _SEARCHSORTED_CUDA_KERNEL
#define _SEARCHSORTED_CUDA_KERNEL

#include <torch/extension.h>

void searchsorted_cuda(
    at::Tensor a,
    at::Tensor v,
    at::Tensor res,
    bool side_left);

#endif


==> code/torchsearchsorted/src/cuda/searchsorted_cuda_wrapper.cpp <==
#include "searchsorted_cuda_wrapper.h"

// C++ interface

#define CHECK_CUDA(x) AT_ASSERTM(x.type().is_cuda(), #x " must be a CUDA tensor")
#define CHECK_CONTIGUOUS(x) AT_ASSERTM(x.is_contiguous(), #x " must be contiguous")
#define CHECK_INPUT(x) CHECK_CUDA(x); CHECK_CONTIGUOUS(x)

void searchsorted_cuda_wrapper(at::Tensor a, at::Tensor v, at::Tensor res, bool side_left)
{
  CHECK_INPUT(a);
  CHECK_INPUT(v);
  CHECK_INPUT(res);

  searchsorted_cuda(a, v, res, side_left);
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
  m.def("searchsorted_cuda_wrapper", &searchsorted_cuda_wrapper, "searchsorted (CUDA)");
}


==> code/torchsearchsorted/src/cuda/searchsorted_cuda_wrapper.h <==
#ifndef _SEARCHSORTED_CUDA_WRAPPER
#define _SEARCHSORTED_CUDA_WRAPPER

#include <torch/extension.h>
#include "searchsorted_cuda_kernel.h"

void searchsorted_cuda_wrapper(
    at::Tensor a,
    at::Tensor v,
    at::Tensor res,
    bool side_left);

#endif


==> code/torchsearchsorted/src/torchsearchsorted/__init__.py <==
from .searchsorted import searchsorted
from .utils import numpy_searchsorted


==> code/torchsearchsorted/src/torchsearchsorted/searchsorted.py <==
from typing import Optional

import torch

# trying to import the CPU searchsorted
SEARCHSORTED_CPU_AVAILABLE = True
try:
    from torchsearchsorted.cpu import searchsorted_cpu_wrapper
except ImportError:
    SEARCHSORTED_CPU_AVAILABLE = False

# trying to import the CUDA searchsorted
SEARCHSORTED_GPU_AVAILABLE = True
try:
    from torchsearchsorted.cuda import searchsorted_cuda_wrapper
except ImportError:
    SEARCHSORTED_GPU_AVAILABLE = False


def searchsorted(a: torch.Tensor, v: torch.Tensor,
                 out: Optional[torch.LongTensor] = None,
                 side='left') -> torch.LongTensor:
    assert len(a.shape) == 2, "input `a` must be 2-D."
    assert len(v.shape) == 2, "input `v` mus(t be 2-D."
    assert (a.shape[0] == v.shape[0]
            or a.shape[0] == 1
            or v.shape[0] == 1), ("`a` and `v` must have the same number of "
                                  "rows or one of them must have only one ")
    assert a.device == v.device, '`a` and `v` must be on the same device'

    result_shape = (max(a.shape[0], v.shape[0]), v.shape[1])
    if out is not None:
        assert out.device == a.device, "`out` must be on the same device as `a`"
        assert out.dtype == torch.long, "out.dtype must be torch.long"
        assert out.shape == result_shape, ("If the output tensor is provided, "
                                           "its shape must be correct.")
    else:
        out = torch.empty(result_shape, device=v.device, dtype=torch.long)

    if a.is_cuda and not SEARCHSORTED_GPU_AVAILABLE:
        raise Exception('torchsearchsorted on CUDA device is asked, but it seems '
                        'that it is not available. Please install it')
    if not a.is_cuda and not SEARCHSORTED_CPU_AVAILABLE:
        raise Exception('torchsearchsorted on CPU is not available. '
                        'Please install it.')

    left_side = 1 if side=='left' else 0
    if a.is_cuda:
        searchsorted_cuda_wrapper(a, v, out, left_side)
    else:
        searchsorted_cpu_wrapper(a, v, out, left_side)

    return out


==> code/torchsearchsorted/src/torchsearchsorted/utils.py <==
import numpy as np


def numpy_searchsorted(a: np.ndarray, v: np.ndarray, side='left'):
    """Numpy version of searchsorted that works batch-wise on pytorch tensors
    """
    nrows_a = a.shape[0]
    (nrows_v, ncols_v) = v.shape
    nrows_out = max(nrows_a, nrows_v)
    out = np.empty((nrows_out, ncols_v), dtype=np.long)
    def sel(data, row):
        return data[0] if data.shape[0] == 1 else data[row]
    for row in range(nrows_out):
        out[row] = np.searchsorted(sel(a, row), sel(v, row), side=side)
    return out


==> code/torchsearchsorted/test/conftest.py <==
import pytest
import torch

devices = {'cpu': torch.device('cpu')}
if torch.cuda.is_available():
    devices['cuda'] = torch.device('cuda:0')


@pytest.fixture(params=devices.values(), ids=devices.keys())
def device(request):
    return request.param


==> code/torchsearchsorted/test/test_searchsorted.py <==
import pytest

import torch
import numpy as np
from torchsearchsorted import searchsorted, numpy_searchsorted
from itertools import product, repeat


def test_searchsorted_output_dtype(device):
    B = 100
    A = 50
    V = 12

    a = torch.sort(torch.rand(B, V, device=device), dim=1)[0]
    v = torch.rand(B, A, device=device)

    out = searchsorted(a, v)
    out_np = numpy_searchsorted(a.cpu().numpy(), v.cpu().numpy())
    assert out.dtype == torch.long
    np.testing.assert_array_equal(out.cpu().numpy(), out_np)

    out = torch.empty(v.shape, dtype=torch.long, device=device)
    searchsorted(a, v, out)
    assert out.dtype == torch.long
    np.testing.assert_array_equal(out.cpu().numpy(), out_np)

Ba_val = [1, 100, 200]
Bv_val = [1, 100, 200]
A_val = [1, 50, 500]
V_val = [1, 12, 120]
side_val = ['left', 'right']
nrepeat = 100

@pytest.mark.parametrize('Ba,Bv,A,V,side', product(Ba_val, Bv_val, A_val, V_val, side_val))
def test_searchsorted_correct(Ba, Bv, A, V, side, device):
    if Ba > 1 and Bv > 1 and Ba != Bv:
        return
    for test in range(nrepeat):
        a = torch.sort(torch.rand(Ba, A, device=device), dim=1)[0]
        v = torch.rand(Bv, V, device=device)
        out_np = numpy_searchsorted(a.cpu().numpy(), v.cpu().numpy(),
                                    side=side)
        out = searchsorted(a, v, side=side).cpu().numpy()
        np.testing.assert_array_equal(out, out_np)

